CampNet: Context-Aware Mask Prediction for End-to-End Text-Based Speech Editing

The text-based speech editor allows the editing of speech through intuitive cutting, copying, and pasting operations to speed up the process of editing speech. However, the major drawback of current systems is that edited speech often sounds unnatural due to cut-copy-paste operation. In addition, it is not obvious how to synthesize records according to a new word not appearing in the transcript. This paper proposes a novel end-to-end text-based speech editing method called context-aware mask prediction network (CampNet). The model can simulate the text-based speech editing process by randomly masking part of speech and then predicting the masked region by sensing the speech context. It can solve unnatural prosody in the edited region and synthesize the speech corresponding to the unseen words in the transcript. Secondly, for the possible operation of text-based speech editing, we design three text-based operations based on CampNet: deletion, insertion, and replacement. These operations can cover various situations of speech editing. Thirdly, to synthesize the speech corresponding to long text in insertion and replacement operations, a word-level autoregressive generation method is proposed. Fourthly, we propose a speaker adaptation method using only one sentence for CampNet and explore the ability of few-shot learning based on CampNet, which provides a new idea for speech forgery tasks. The subjective and objective experiments on VCTK and LibriTTS datasets show that the speech editing results based on CampNet are better than TTS technology, manual editing, and VoCo method. We also conduct detailed ablation experiments to explore the effect of the CampNet structure on its performance. Finally, the experiment shows that speaker adaptation with only one sentence can further improve the naturalness of speech. Examples of generated speech can be found at https://hairuo55.github.io/CampNet.

==> plot_wave_enhance_v1.py <==
import numpy as np
import librosa
import matplotlib
matplotlib.use("Agg")

import librosa.display
import numpy as np
import matplotlib as mpl
mpl.use('agg')  # Use non-interactive backend by default
import matplotlib.pyplot as plt
plt.style.use('ggplot')
sr=16000
sr=16000

total_len = 32000
xy_front = 20

xy_front_label = 20
colormap = "jet"
title_daxiao = 24
plt.style.use('ggplot')

def save_waveplot( y_target,path,sr):
    #plt.figure(figsize=(16, 6))

    #plt.subplot(2, 1, 1)
    librosa.display.waveplot(y_target, sr=sr)
    #plt.subplot(2, 1, 2)
    #librosa.display.waveplot(y_hat, sr=sr)
    plt.tight_layout()
    plt.savefig(path, format="png")
    plt.close()


def plot_sig(y,path_save,sr,win_length=512,hop_length=128,n_fft=1024):
    D = librosa.amplitude_to_db(np.abs(librosa.stft(y,win_length=win_length,hop_length=hop_length,n_fft=n_fft)), ref=np.max)

    #fig = plt.figure(figsize=(20, 5))
    fig = plt.figure()
    librosa.display.specshow(D,sr=sr, x_axis='time', y_axis='linear')
    #plt.imshow(D[::-1,:], interpolation='nearest', aspect='auto')
    #plt.colorbar(format='%+2.0f dB')
    #plt.title('Log-Power spectrogram')
    plt.set_cmap("jet")
    plt.tight_layout()
    fig.savefig(path_save, bbox_inches='tight')
    plt.close(fig)

def get_wave(wavepath):
    origianl_waveform_data,_ = librosa.load(wavepath,sr=sr)
    origianl_waveform_data = origianl_waveform_data[:32000]
    return origianl_waveform_data

def plot_one(ax,org_path,total_len,xy_front,xy_front_label,colormap,title_name,x_label=False,y_label=True):
    origianl_waveform_data,_ = librosa.load(org_path,sr=sr)
    origianl_waveform_data = origianl_waveform_data[:total_len]
    D = librosa.amplitude_to_db(np.abs(librosa.stft(origianl_waveform_data,win_length=480,hop_length=160,n_fft=1024)), ref=np.max)
    #librosa.display.specshow(D,sr=sr,  hop_length=160,x_axis='time', y_axis='linear')
    plt.imshow(D[::-1,:], interpolation='nearest', aspect='auto')
    plt.set_cmap(colormap)
    plt.xticks(fontsize=xy_front)
    plt.yticks([500,375,250,125,0], [0,2000,4000,6000,8000])
    plt.yticks(fontsize=xy_front)
    plt.xticks([0, 40,80,120,160], [0,0.4,0.8,1.2,1.5])
    ax.set_title(title_name,fontsize=title_daxiao)
    if x_label:
        ax.set_xlabel('Times (s)',fontsize = xy_front_label)
    else:
        ax.set_xlabel('')
    ax.grid(b=False)
    if y_label == True:
        ax.set_ylabel("Frequency (Hz)",fontsize = xy_front_label)
    else:
        ax.set_ylabel("")
        
def plot_stft_wave_total(filename  , save_path):
    fig, axs = plt.subplots(2, 2,figsize=(14,10))
    base_name = "/data8/wangtao/code/Vocoder/ParallelWaveGAN/egs/arctic/voc1/exp/train_nodev_slt_arctic_souce_filter_kaiguanp_noisemultiband2_melmb2_farcnoise_max123loss_startwindowsize400_37multi7_23468_v34_gan/wav/checkpoint-270000steps-clip/dev_slt/"
    org_path = base_name +  "6_slt_arctic_b0409-feats_gen.wav"
    w_o_d_path = base_name + "10_slt_arctic_b0409-feats_gen.wav"
    w_o_s_path = base_name + "12_slt_arctic_b0409-feats_gen.wav"
    mb_uvu_s_ndps_path = "/data8/wangtao/code/Vocoder/ParallelWaveGAN/egs/arctic/voc1/exp/train_nodev_slt_arctic_souce_filter_kaiguanp_noisemultiband2_melmb2_farcnoise_max123loss_startwindowsize400_37multi7_23468_v34_gan/wav/checkpoint-285000steps-enhance/dev_slt/"
    mb_uvu_s_ndps_path = mb_uvu_s_ndps_path + "slt_arctic_b0409-feats_gen.wav"

    colormap = "jet"
    
    ax  = plt.subplot(2, 2, 1)
    plot_one(ax,org_path,total_len,xy_front,xy_front_label,colormap,'Natural',x_label=False,y_label=True)


    ax = plt.subplot(2, 2, 2)
    plot_one(ax,w_o_d_path,total_len,xy_front,xy_front_label,colormap,'NDPS-MBE-woD',x_label=False,y_label=False)

    ax = plt.subplot(2, 2, 3)
    plot_one(ax,w_o_s_path,total_len,xy_front,xy_front_label,colormap,'NDPS-MBE-woS',x_label=True,y_label=True)


    ax = plt.subplot(2, 2, 4)
    plot_one(ax,mb_uvu_s_ndps_path,total_len,xy_front,xy_front_label,colormap,'NDPS-MBE',x_label=True,y_label=False)


    plt.tight_layout()
    fig.savefig(save_path, bbox_inches='tight')
    plt.close(fig)

plot_stft_wave_total("abs","gen/enhance_v1.png")

